Evaluating the Advantage of Adaptive Strategies for Quantum Channel Distinguishability

Recently, the resource theory of asymmetric distinguishability for quantum strategies was introduced by [Wang et al., Phys. Rev. Research 1, 033169 (2019)]. The fundamental objects in the resource theory are pairs of quantum strategies, which are generalizations of quantum channels that provide a framework to describe an arbitrary quantum interaction. In the present paper, we provide semi-definite program characterizations of the one-shot operational quantities in this resource theory. We then apply these semi-definite programs to study the advantage conferred by adaptive strategies in discrimination and distinguishability distillation of generalized amplitude damping channels. We find that there are significant gaps between what can be accomplished with an adaptive strategy versus a non-adaptive strategy.

==> anc/Making_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$D_{\\min}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "Z = []\n",
    "Z += [np.zeros(333).tolist()]\n",
    "data = pd.read_csv('dmin_result2_new.csv', index_col = 0, names = ['eps', 'adap', 'para'])\n",
    "temp = (data['adap'] - data['para']).tolist()\n",
    "temp = [0 if i < 0 else i for i in temp]\n",
    "Z += [temp]\n",
    "data = pd.read_csv('dmin_result3_new.csv', index_col = 0, names = ['eps', 'adap', 'para'])\n",
    "temp = (data['adap'] - data['para']).tolist()\n",
    "temp = [0 if i < 0 else i for i in temp]\n",
    "Z += [temp]\n",
    "Z = [list(map(float, sublist)) for sublist in Z]\n",
    "epslist = data.index.tolist()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('default')\n",
    "plt.rcParams.update({\"font.family\": \"Times New Roman\"})\n",
    "plt.rcParams.update({\"font.size\": 14})\n",
    "plt.plot(epslist, Z[1], label = \"2 uses\")\n",
    "plt.plot(epslist, Z[2], label = \"3 uses\")\n",
    "#plt.ylim(bottom = 0)\n",
    "plt.ylim(top = 0.06)\n",
    "plt.xlabel(r'$\\varepsilon$')\n",
    "#plt.ylabel(r'$D_{\\min}^{\\varepsilon}$, adaptive - parallel')\n",
    "plt.grid()\n",
    "plt.legend()\n",
    "plt.savefig('dmin_difference_redone.eps', format = 'eps')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$D_\\max$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "Z = []\n",
    "Z += [np.zeros(247).tolist()]\n",
    "data = pd.read_csv('dmax_result2_new.csv', index_col = 0, names = ['eps', 'adap', 'para'])\n",
    "temp = (data['adap'] - data['para']).tolist()\n",
    "temp = [0 if i < 0 else i for i in temp]\n",
    "Z += [temp]\n",
    "data = pd.read_csv('dmax_result3_new.csv', index_col = 0, names = ['eps', 'adap', 'para'])\n",
    "temp = (data['adap'] - data['para']).tolist()\n",
    "temp = [0 if i < 0 else i for i in temp]\n",
    "Z += [temp]\n",
    "Z = [list(map(float, sublist)) for sublist in Z]\n",
    "epslist = data.index.tolist()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('default')\n",
    "plt.rcParams.update({\"font.family\": \"Times New Roman\"})\n",
    "plt.rcParams.update({\"font.size\": 14})\n",
    "plt.plot(epslist, Z[1], label = \"2 uses\")\n",
    "plt.plot(epslist, Z[2], label = \"3 uses\")\n",
    "#plt.ylim(bottom = 0)\n",
    "plt.ylim(top = 0.03)\n",
    "plt.xlabel(r'$\\varepsilon$')\n",
    "#plt.ylabel(r'$D_{\\min}^{\\varepsilon}$, adaptive - parallel')\n",
    "plt.grid()\n",
    "plt.legend()\n",
    "plt.savefig('dmax_difference_redone.eps', format = 'eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/Strategy_Distance_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "Z = []\n",
    "data = pd.read_csv('amplitude-damping-1-uses-gamma2-3.csv', names = ['n', 'adap'], index_col = 0)\n",
    "data = data.sort_index()\n",
    "Z += [(data['adap'] - data['adap']).tolist()]\n",
    "data = pd.read_csv('amplitude-damping-2-uses-gamma2-3.csv', names = ['n', 'para', 'adap'], index_col = 0)\n",
    "data = data.sort_index()\n",
    "Z += [(data['adap'] - data['para']).tolist()]\n",
    "data = pd.read_csv('amplitude-damping-3-uses-gamma2-3.csv', names = ['n', 'para', 'adap'], index_col = 0)\n",
    "data = data.sort_index()\n",
    "Z += [(data['adap'] - data['para']).tolist()]\n",
    "data = pd.read_csv('amplitude-damping-4-uses-gamma2-3.csv', names = ['n', 'para', 'adap'], index_col = 0)\n",
    "data = data.sort_index()\n",
    "Z += [(data['adap'] - data['para']).tolist()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "X = data.index/100.\n",
    "Y = [1, 2, 3, 4]\n",
    "#X, Y = np.meshgrid(X, Y)\n",
    "tick_spacing = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('default')\n",
    "plt.rcParams.update({\"font.family\": \"Times New Roman\"})\n",
    "plt.rcParams.update({\"font.size\": 14})\n",
    "plt.plot(X, Z[1], label = \"2 uses\")\n",
    "plt.plot(X, Z[2], label = \"3 uses\")\n",
    "plt.plot(X, Z[3], label = \"4 uses\")\n",
    "plt.ylim(bottom=0)\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.xlabel('N')\n",
    "#plt.ylabel('Strategy distance, adaptive - parallel')\n",
    "plt.savefig('strategy-distance-difference.eps', format = 'eps')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## $D_{\\min}$ plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "Z = []\n",
    "Z += [np.zeros(99).tolist()]\n",
    "data = pd.read_csv('dminepsilon_gamma2_N2_3_2uses.csv', index_col = 0, names = ['eps', 'adap', 'para'])\n",
    "Z += [(data['adap'] - data['para']).tolist()]\n",
    "data = pd.read_csv('dminepsilon_gamma2_N2_3_3uses.csv', index_col = 0, names = ['eps', 'adap', 'para'])\n",
    "Z += [(data['adap'] - data['para']).tolist()]\n",
    "Z = [list(map(float, sublist)) for sublist in Z]\n",
    "epslist = data.index.tolist()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "epslist = data.index.tolist()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('default')\n",
    "plt.rcParams.update({\"font.family\": \"Times New Roman\"})\n",
    "plt.rcParams.update({\"font.size\": 14})\n",
    "plt.plot(epslist, Z[1], label = \"2 uses\")\n",
    "plt.plot(epslist, Z[2], label = \"3 uses\")\n",
    "plt.ylim(bottom = 0)\n",
    "plt.ylim(top = 0.002)\n",
    "plt.xlabel(r'$\\varepsilon$')\n",
    "#plt.ylabel(r'$D_{\\min}^{\\varepsilon}$, adaptive - parallel')\n",
    "plt.grid()\n",
    "plt.legend()\n",
    "plt.savefig('dmin_difference.eps', format = 'eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/amplitude-damping-1-uses-gamma2-3.csv <==
1,0.104049
2,0.102610
3,0.101195
4,0.099802
5,0.098432
6,0.097085
7,0.095760
8,0.094456
9,0.093174
10,0.091912
11,0.090671
12,0.089450
13,0.088248
14,0.087064
15,0.085899
16,0.084751
17,0.083620
18,0.082504
19,0.081404
20,0.080318
21,0.079244
22,0.078184
23,0.077134
24,0.076094
25,0.075064
26,0.074041
27,0.073024
28,0.072013
29,0.071006
30,0.070003
31,0.069001
32,0.068000
33,0.067000
34,0.066000
35,0.065000
36,0.064002
37,0.063006
38,0.062014
39,0.061032
40,0.060064
41,0.059118
42,0.058202
43,0.057330
44,0.056516
45,0.055778
46,0.055134
47,0.054606
48,0.054211
49,0.053968
50,0.053885

==> anc/amplitude-damping-2-uses-gamma2-3.csv <==
1,0.252719,0.253974
2,0.247888,0.249147
3,0.243156,0.244410
4,0.238554,0.239796
5,0.234013,0.235235
6,0.229598,0.230793
7,0.225240,0.226400
8,0.221004,0.222121
9,0.216854,0.217921
10,0.212756,0.213764
11,0.208773,0.209715
12,0.204837,0.205707
13,0.200979,0.201770
14,0.197228,0.197933
15,0.193539,0.194153
16,0.189910,0.190425
17,0.186338,0.186748
18,0.182860,0.183162
19,0.179430,0.179631
20,0.176000,0.176124
21,0.172630,0.172699
22,0.169260,0.169291
23,0.165920,0.165930
24,0.162640,0.162641
25,0.159360,0.159360
26,0.156140,0.156140
27,0.152920,0.152920
28,0.149760,0.149760
29,0.146630,0.146630
30,0.143500,0.143500
31,0.140430,0.140430
32,0.137360,0.137360
33,0.134320,0.134320
34,0.131340,0.131340
35,0.128390,0.128390
36,0.125440,0.125440
37,0.122520,0.122520
38,0.119660,0.119660
39,0.116830,0.116834
40,0.114000,0.114026
41,0.111230,0.111306
42,0.108460,0.108627
43,0.105720,0.106028
44,0.103049,0.103560
45,0.100548,0.101224
46,0.098286,0.099047
47,0.096382,0.097143
48,0.094961,0.095625
49,0.094079,0.094510
50,0.093785,0.093785

==> anc/amplitude-damping-3-uses-gamma2-3.csv <==
1,0.465099,0.468511
2,0.453969,0.457348
3,0.443129,0.446433
4,0.432536,0.435729
5,0.422205,0.425252
6,0.412145,0.415014
7,0.402382,0.405037
8,0.392799,0.395215
9,0.383473,0.385619
10,0.374369,0.376218
11,0.365522,0.367048
12,0.356870,0.358052
13,0.348330,0.349204
14,0.339950,0.340575
15,0.331740,0.332165
16,0.323590,0.323859
17,0.315580,0.315735
18,0.307690,0.307766
19,0.299900,0.299927
20,0.292200,0.292204
21,0.284710,0.284710
22,0.277300,0.277300
23,0.270010,0.270010
24,0.262830,0.262830
25,0.255810,0.255810
26,0.248870,0.248870
27,0.242050,0.242050
28,0.235360,0.235360
29,0.228710,0.228710
30,0.222250,0.222250
31,0.215850,0.215850
32,0.209580,0.209580
33,0.203410,0.203410
34,0.197400,0.197400
35,0.191420,0.191420
36,0.185640,0.185640
37,0.179920,0.179920
38,0.174260,0.174260
39,0.168770,0.168772
40,0.163340,0.163363
41,0.158110,0.158186
42,0.152840,0.153006
43,0.147760,0.148068
44,0.142780,0.143285
45,0.137890,0.138690
46,0.133070,0.134314
47,0.128714,0.130328
48,0.125320,0.126930
49,0.123160,0.124310
50,0.122509,0.122509

==> anc/diamond_distance.m <==
function [dd] = diamond_distance(nchoi, mchoi, n, d_i, d_o)

% This function computes the diamond distance between two quantum channels whose Choi matrices are 
%NCHOI and MCHOI respectively.
% d_i and d_o encode the input and output dimensions of the channels.

	cvx_begin sdp
	cvx_precision best
	cvx_expert true

	cvx_quiet true

	variable mu(1)
	variable ZBR(d_i^n * d_o^n, d_i^n * d_o^n) complex semidefinite

	minimize mu

	subject to

	ZBR >= nchoi - mchoi;
	mu >= 0;

	if n == 2
		mu * eye(d_i^n) >= TrX(ZBR, [1, 3], [d_o, d_i, d_o, d_i]);
	end

	if n == 3
		mu * eye(d_i^n) >= TrX(ZBR, [1, 3, 5], [d_o, d_i, d_o, d_i, d_o, d_i]);
	end

	if n == 4
		mu * eye(d_i^n) >= TrX(ZBR, [1, 3, 5, 7], [d_o, dk_i, d_o, d_i, d_o, d_i, d_o, d_i]);
	end

	cvx_end

	dd = cvx_optval;

end


==> anc/dmax_parallel.m <==
function d = dmax_parallel(nchoi, mchoi, n, d_i, d_o, epsilon)
	% Choi operator system order is B_1 A_1 B_2 A_2 ... B_n A_n
	% So we need to permute the systems accordingly first
	% We use the PermuteSystems Function from QETLAB

	if n == 2

		nchoi = PermuteSystems(nchoi, [1, 3, 2, 4]);
		mchoi = PermuteSystems(mchoi, [1, 3, 2, 4]);
	
	end

	if n == 3

		nchoi = PermuteSystems(nchoi, [1, 3, 5, 2, 4, 6]);
		mchoi = PermuteSystems(mchoi, [1, 3, 5, 2, 4, 6]);

	end
		
	cvx_begin sdp
	cvx_precision best
	cvx_expert true
	cvx_quiet true

	variable W1(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
	variable W2(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
	variable W3(d_i^n, d_i^n) semidefinite;
	variable X1(d_i^n, d_i^n) hermitian;

	s = trace(X1) - epsilon*trace(W3) + trace(W2*nchoi);
	s = (s + s')/2;

	maximize s

	subject to

		(trace(W1*mchoi) + trace(mchoi*W1)')/2 <= 1;
		%trace(W1*mchoi) <= 1;
		W2 <= kron(W3, eye(d_o^n));
		W1 >= kron(X1,eye(d_o^n)) + W2;
		W1 >= 0;
		W2 >= 0;
		W3 >= 0;
	
	cvx_end

	d = log2(s);
end


==> anc/dmax_primal.m <==
function d = dmax_primal(nchoi, mchoi, n, d_i, d_o, epsilon)

% This function computes the smooth max-relative between two n-turn strategies whose Choi matrices are 
%NCHOI and MCHOI respectively. As of now, the function can only perform the computation for 2, 3 and 4 turn strategies.
% d_i and d_o encode the input and output dimensions of each turn of the strategies.
% epsilon is the smoothing parameter.

	cvx_begin sdp
	cvx_precision best
	cvx_expert true
	cvx_quiet true

	if n == 2
		
		variable lambda(1);
		variable N(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
		variable Y2(d_i^2 * d_o^2, d_i^2 * d_o^2) semidefinite;
		variable Y1(d_i * d_o, d_i * d_o) hermitian;
		variable N1(d_i * d_o, d_i * d_o) semidefinite;

		minimize (lambda)

		subject to

			lambda >= 0;
			N >= 0;
			Y2 >= 0;
			N1 >= 0;
			N <= lambda * mchoi;
			Y2 >= nchoi - N;
			kron(Y1, eye(d_i)) >= TrX(Y2, [2], [d_i * d_o, d_o, d_i]);
			epsilon * eye(d_i) >= TrX(Y1, [1], [d_o, d_i]);
			TrX(N, [2], [d_i * d_o, d_o, d_i]) == kron(N1, eye(d_i));
			TrX(N1, [1], [d_o, d_i]) == eye(d_i);

		cvx_end

	end

	if n == 3

		variable lambda(1);
		variable N(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
		variable Y3(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
		variable Y2(d_i^2 * d_o^2, d_i^2 * d_o^2) hermitian;
		variable Y1(d_i * d_o, d_i * d_o) hermitian;
		variable N2(d_i^2 * d_o^2, d_i^2 * d_o^2) semidefinite;
		variable N1(d_i * d_o, d_i * d_o) semidefinite;

		minimize (lambda)

		subject to

			lambda >= 0;
			N >= 0;
			Y2 >= 0;
			N2 >= 0;
			N1 >= 0;
			N <= lambda * mchoi;
			Y3 >= nchoi - N;
			kron(Y2, eye(d_i)) >= TrX(Y3, [2], [d_i^2*d_o^2, d_o, d_i]);
			kron(Y1, eye(d_i)) >= TrX(Y2, [2], [d_i * d_o, d_o, d_i]);
			epsilon * eye(d_i) >= TrX(Y1, [1], [d_o, d_i]);
			TrX(N, [2], [d_i^2 * d_o^2, d_o, d_i]) == kron(N2, eye(d_i));
			TrX(N2, [2], [d_i * d_o, d_o, d_i]) == kron(N1, eye(d_i));
			TrX(N1, [1], [d_o, d_i]) == eye(d_i);

		cvx_end


	end

	d = log2(cvx_optval);


==> anc/dmax_result2_new.csv <==
0.001000,0.327805,0.327805
0.001300,0.310103,0.310103
0.001600,0.292181,0.292181
0.001900,0.274033,0.274033
0.002200,0.257279,0.255743
0.002500,0.242917,0.239052
0.002800,0.229311,0.223794
0.003100,0.216173,0.209568
0.003400,0.203492,0.196250
0.003700,0.192352,0.189637
0.004000,0.189378,0.186231
0.004300,0.186469,0.183145
0.004600,0.183643,0.180209
0.004900,0.180914,0.177360
0.005200,0.178292,0.174572
0.005500,0.175770,0.171835
0.005800,0.173334,0.169143
0.006100,0.170972,0.166495
0.006400,0.168672,0.163890
0.006700,0.166428,0.161325
0.007000,0.164232,0.158801
0.007300,0.162080,0.156317
0.007600,0.159969,0.153872
0.007900,0.157894,0.151464
0.008200,0.155853,0.149094
0.008500,0.153843,0.146760
0.008800,0.151864,0.144462
0.009100,0.149912,0.142197
0.009400,0.147986,0.139966
0.009700,0.146084,0.137767
0.010000,0.144207,0.135599
0.010300,0.142351,0.133461
0.010600,0.140516,0.131352
0.010900,0.138701,0.129271
0.011200,0.136906,0.127218
0.011500,0.135128,0.125190
0.011800,0.133368,0.123189
0.012100,0.131625,0.121211
0.012400,0.129897,0.119257
0.012700,0.128185,0.117327
0.013000,0.126487,0.115418
0.013300,0.124803,0.113530
0.013600,0.123133,0.111663
0.013900,0.121476,0.109815
0.014200,0.119831,0.107987
0.014500,0.118197,0.106177
0.014800,0.116575,0.104385
0.015100,0.114965,0.102610
0.015400,0.113364,0.100851
0.015700,0.111773,0.099108
0.016000,0.110183,0.097381
0.016300,0.108591,0.095668
0.016600,0.106997,0.093969
0.016900,0.105401,0.092284
0.017200,0.103804,0.090612
0.017500,0.102205,0.088953
0.017800,0.100604,0.087306
0.018100,0.099001,0.085671
0.018400,0.097397,0.084047
0.018700,0.095790,0.082433
0.019000,0.094182,0.080830
0.019300,0.092573,0.079237
0.019600,0.090961,0.077653
0.019900,0.089347,0.076077
0.020200,0.087732,0.074499
0.020500,0.086115,0.072920
0.020800,0.084496,0.071339
0.021100,0.082876,0.069756
0.021400,0.081253,0.068172
0.021700,0.079629,0.066585
0.022000,0.078003,0.064997
0.022300,0.076374,0.063408
0.022600,0.074745,0.061816
0.022900,0.073113,0.060223
0.023200,0.071479,0.058628
0.023500,0.069844,0.057031
0.023800,0.068207,0.055432
0.024100,0.066568,0.053832
0.024400,0.064927,0.052230
0.024700,0.063284,0.050626
0.025000,0.061639,0.049020
0.025300,0.059992,0.047413
0.025600,0.058344,0.045804
0.025900,0.056694,0.044193
0.026200,0.055041,0.042580
0.026500,0.053387,0.040965
0.026800,0.051731,0.039349
0.027100,0.050073,0.037730
0.027400,0.048413,0.036110
0.027700,0.046752,0.034488
0.028000,0.045088,0.032865
0.028300,0.043422,0.031239
0.028600,0.041755,0.029612
0.028900,0.040085,0.027982
0.029200,0.038414,0.026351
0.029500,0.036741,0.024718
0.029800,0.035065,0.023084
0.030100,0.033388,0.021447
0.030400,0.031709,0.019808
0.030700,0.030028,0.018168
0.031000,0.028345,0.016526
0.031300,0.026660,0.014882
0.031600,0.024973,0.013236
0.031900,0.023284,0.011588
0.032200,0.021593,0.010232
0.032500,0.019900,0.009267
0.032800,0.018205,0.008545
0.033100,0.016508,0.007980
0.033400,0.014809,0.007491
0.033700,0.013108,0.007004
0.034000,0.011405,0.006516
0.034300,0.009700,0.006029
0.034600,0.007993,0.005541
0.034900,0.006284,0.005053
0.035200,0.004804,0.004564
0.035500,0.004084,0.004076
0.035800,0.003588,0.003588
0.036100,0.003099,0.003099
0.036400,0.002610,0.002610
0.036700,0.002121,0.002121
0.037000,0.001632,0.001632
0.037300,0.001142,0.001142
0.037600,0.000653,0.000653
0.037900,0.000163,0.000163
0.038200,-0.000000,-0.000000
0.038500,-0.000000,-0.000000
0.038800,-0.000000,-0.000000
0.039100,-0.000000,-0.000000
0.039400,-0.000000,-0.000000
0.039700,-0.000000,-0.000000
0.040000,-0.000000,-0.000000
0.040300,-0.000000,-0.000000
0.040600,-0.000000,-0.000000
0.040900,-0.000000,-0.000000
0.041200,-0.000000,-0.000000
0.041500,-0.000000,-0.000000
0.041800,-0.000000,-0.000000
0.042100,-0.000000,-0.000000
0.042400,-0.000000,-0.000000
0.042700,-0.000000,-0.000000
0.043000,-0.000000,-0.000000
0.043300,-0.000000,-0.000000
0.043600,-0.000000,-0.000000
0.043900,-0.000000,-0.000000
0.044200,-0.000000,-0.000000
0.044500,-0.000000,-0.000000
0.044800,-0.000000,-0.000000
0.045100,-0.000000,-0.000000
0.045400,-0.000000,-0.000000
0.045700,-0.000000,0.000000
0.046000,-0.000000,-0.000000
0.046300,-0.000000,-0.000000
0.046600,-0.000000,-0.000000
0.046900,-0.000000,-0.000000
0.047200,-0.000000,-0.000000
0.047500,-0.000000,-0.000000
0.047800,-0.000000,-0.000000
0.048100,-0.000000,-0.000000
0.048400,-0.000000,-0.000000
0.048700,-0.000000,-0.000000
0.049000,-0.000000,-0.000000
0.049300,-0.000000,-0.000000
0.049600,-0.000000,-0.000000
0.049900,-0.000000,-0.000000
0.050200,-0.000000,-0.000000
0.050500,-0.000000,-0.000000
0.050800,-0.000000,-0.000000
0.051100,-0.000000,-0.000000
0.051400,-0.000000,-0.000000
0.051700,-0.000000,-0.000000
0.052000,-0.000000,-0.000000
0.052300,-0.000000,-0.000000
0.052600,-0.000000,-0.000000
0.052900,-0.000000,-0.000000
0.053200,-0.000000,-0.000000
0.053500,-0.000000,-0.000000
0.053800,-0.000000,-0.000000
0.054100,-0.000000,-0.000000
0.054400,-0.000000,-0.000000
0.054700,-0.000000,-0.000000
0.055000,-0.000000,-0.000000
0.055300,-0.000000,-0.000000
0.055600,-0.000000,-0.000000
0.055900,-0.000000,-0.000000
0.056200,-0.000000,-0.000000
0.056500,-0.000000,-0.000000
0.056800,-0.000000,-0.000000
0.057100,-0.000000,-0.000000
0.057400,-0.000000,-0.000000
0.057700,-0.000000,-0.000000
0.058000,-0.000000,-0.000000
0.058300,-0.000000,-0.000000
0.058600,-0.000000,-0.000000
0.058900,-0.000000,-0.000000
0.059200,-0.000000,-0.000000
0.059500,-0.000000,-0.000000
0.059800,-0.000000,-0.000000
0.060100,-0.000000,-0.000000
0.060400,-0.000000,-0.000000
0.060700,-0.000000,-0.000000
0.061000,-0.000000,-0.000000
0.061300,-0.000000,-0.000000
0.061600,-0.000000,-0.000000
0.061900,-0.000000,-0.000000
0.062200,-0.000000,-0.000000
0.062500,-0.000000,-0.000000
0.062800,-0.000000,-0.000000
0.063100,-0.000000,-0.000000
0.063400,-0.000000,-0.000000
0.063700,-0.000000,-0.000000
0.064000,-0.000000,-0.000000
0.064300,-0.000000,-0.000000
0.064600,-0.000000,-0.000000
0.064900,-0.000000,-0.000000
0.065200,-0.000000,-0.000000
0.065500,-0.000000,-0.000000
0.065800,-0.000000,-0.000000
0.066100,-0.000000,-0.000000
0.066400,-0.000000,-0.000000
0.066700,-0.000000,-0.000000
0.067000,-0.000000,-0.000000
0.067300,-0.000000,-0.000000
0.067600,-0.000000,-0.000000
0.067900,-0.000000,-0.000000
0.068200,-0.000000,-0.000000
0.068500,-0.000000,-0.000000
0.068800,-0.000000,-0.000000
0.069100,-0.000000,-0.000000
0.069400,-0.000000,-0.000000
0.069700,-0.000000,-0.000000
0.070000,-0.000000,-0.000000
0.070300,-0.000000,-0.000000
0.070600,-0.000000,-0.000000
0.070900,-0.000000,-0.000000
0.071200,-0.000000,-0.000000
0.071500,-0.000000,-0.000000
0.071800,-0.000000,-0.000000
0.072100,-0.000000,-0.000000
0.072400,-0.000000,-0.000000
0.072700,-0.000000,-0.000000
0.073000,-0.000000,-0.000000
0.073300,-0.000000,-0.000000
0.073600,-0.000000,-0.000000
0.073900,-0.000000,-0.000000
0.074200,-0.000000,-0.000000
0.074500,-0.000000,-0.000000
0.074800,-0.000000,-0.000000


==> anc/dmax_result3_new.csv <==
0.001000,0.375737,0.370275
0.001300,0.363792,0.357578
0.001600,0.353424,0.346656
0.001900,0.344265,0.337107
0.002200,0.335963,0.328505
0.002500,0.328295,0.320716
0.003100,0.314311,0.306859
0.003400,0.307723,0.300166
0.003700,0.301284,0.293593
0.004000,0.294880,0.287048
0.004300,0.288513,0.280554
0.004600,0.282182,0.274069
0.004900,0.275884,0.267678
0.005200,0.269619,0.261283
0.005500,0.263364,0.254935
0.005800,0.257190,0.248630
0.006100,0.251028,0.242353
0.006400,0.244903,0.236153
0.006700,0.238820,0.229997
0.007000,0.232780,0.223882
0.007300,0.226788,0.217825
0.007600,0.220847,0.211854
0.007900,0.214961,0.205983
0.008200,0.209137,0.200178
0.008500,0.203309,0.194469
0.008800,0.197725,0.188838
0.009100,0.194735,0.183618
0.009400,0.192047,0.180344
0.009700,0.189376,0.177285
0.010000,0.186720,0.174368
0.010300,0.184078,0.171549
0.010600,0.181447,0.168937
0.010900,0.178829,0.166383
0.011200,0.176241,0.163919
0.011500,0.173713,0.161497
0.011800,0.171302,0.159025
0.012100,0.169018,0.156774
0.012400,0.166835,0.154099
0.013000,0.162706,0.149750
0.013300,0.160735,0.147984
0.013600,0.158815,0.145860
0.013900,0.156939,0.143819
0.014200,0.155103,0.141786
0.014500,0.153302,0.139782
0.014800,0.151533,0.137809
0.015100,0.149792,0.135843
0.015400,0.148078,0.133935
0.015700,0.146387,0.132038
0.016000,0.144719,0.130161
0.016300,0.143072,0.128306
0.016600,0.141444,0.126415
0.016900,0.139833,0.124656
0.017200,0.138240,0.122694
0.017800,0.135100,0.119081
0.018100,0.133552,0.117580
0.018400,0.132018,0.115854
0.018700,0.130496,0.114140
0.019000,0.128987,0.112446
0.019300,0.127490,0.110769
0.019600,0.126003,0.109103
0.019900,0.124527,0.107448
0.020200,0.123062,0.105815
0.020500,0.121607,0.104062
0.020800,0.120161,0.102580
0.021100,0.118724,0.100981
0.021700,0.115875,0.097821
0.022000,0.114463,0.096259
0.022300,0.113058,0.094693
0.022600,0.111658,0.093169
0.022900,0.110270,0.091624
0.023200,0.108887,0.089988
0.023500,0.107509,0.088615
0.023800,0.106141,0.087117
0.024100,0.104777,0.085625
0.024400,0.103419,0.084150
0.024700,0.102068,0.082557
0.025000,0.100722,0.081224
0.025300,0.099381,0.079774
0.025600,0.098046,0.078333
0.025900,0.096716,0.076895
0.026200,0.095392,0.075476
0.026500,0.094072,0.074060
0.026800,0.092738,0.072653
0.027100,0.091446,0.071044
0.027700,0.088838,0.068477
0.028000,0.087540,0.067089
0.028600,0.084956,0.064049
0.028900,0.083670,0.063011
0.029200,0.082386,0.061658
0.029500,0.081106,0.060270
0.029800,0.079825,0.058979
0.030100,0.078555,0.057647
0.031300,0.073486,0.052326
0.031600,0.072224,0.051005
0.031900,0.070965,0.049744
0.032200,0.069708,0.048472
0.032500,0.068453,0.046862
0.032800,0.067200,0.045735
0.033100,0.065949,0.044608
0.033400,0.064699,0.043359
0.033700,0.063451,0.042150
0.034000,0.062205,0.040944
0.034300,0.060960,0.039842
0.034600,0.059530,0.038692
0.034900,0.058473,0.037695
0.035500,0.055992,0.035641
0.035800,0.054753,0.034717
0.036100,0.053514,0.033846
0.036400,0.051994,0.032967
0.036700,0.051040,0.032122
0.037000,0.049804,0.031277
0.037300,0.048568,0.030510
0.037600,0.047333,0.029753
0.037900,0.046098,0.028996
0.038200,0.044862,0.028259
0.038500,0.043629,0.027521
0.039100,0.041159,0.026059
0.039400,0.039923,0.025626
0.039700,0.038686,0.024966
0.040000,0.037448,0.024441
0.040300,0.036208,0.023886
0.040600,0.034968,0.023351
0.040900,0.033727,0.022837
0.041200,0.032484,0.022311
0.041500,0.031240,0.021030
0.041800,0.029996,0.020907
0.042100,0.028750,0.020783
0.042400,0.027503,0.020270
0.042700,0.026255,0.019756
0.043000,0.025010,0.018993
0.043300,0.023783,0.018727
0.043600,0.022584,0.017685
0.043900,0.021418,0.017610
0.044200,0.020290,0.017183
0.044500,0.019211,0.016572
0.044800,0.018181,0.016148
0.045100,0.017208,0.015638
0.045400,0.016293,0.015120
0.045700,0.015390,0.014601
0.046000,0.014620,0.014087
0.046300,0.013910,0.013575
0.046900,0.012610,0.012127
0.047200,0.012037,0.011794
0.047500,0.011508,0.011506
0.047800,0.010991,0.010684
0.048100,0.010474,0.010394
0.048400,0.009957,0.009856
0.048700,0.009424,0.009433
0.049000,0.008921,0.008921
0.049300,0.008403,0.008381
0.049600,0.007885,0.007884
0.049900,0.007367,0.007367
0.050200,0.006848,0.006814
0.050500,0.006329,0.006329
0.050800,0.005732,0.005808
0.051100,0.005291,0.005290
0.051400,0.004772,0.004772
0.051700,0.004253,0.004253
0.052000,0.003733,0.003730
0.052300,0.003213,0.003193
0.052600,0.002693,0.002655
0.052900,0.002173,0.002173
0.053200,0.001653,0.001646
0.053500,0.001132,0.001129
0.053800,0.000611,0.000611
0.054100,0.000090,0.000078
0.054400,0,0
0.054700,0,0
0.055000,0,0
0.055300,0,0
0.055600,0,0
0.055900,0,0
0.056200,0,0
0.056500,0,0
0.056800,0,0
0.057100,0,0
0.057400,0,0
0.057700,0,0
0.058000,0,0
0.058300,0,0
0.058600,0,0
0.058900,0,0
0.059200,0,0
0.059500,0,0
0.059800,0,0
0.060100,0,0
0.060400,0,0
0.060700,0,0
0.061000,0,0
0.061300,0,0
0.061600,0,0
0.061900,0,0
0.062200,0,0
0.062500,0,0
0.062800,0,0
0.063100,0,0
0.063400,0,0
0.063700,0,0
0.064000,0,0
0.064300,0,0
0.064600,0,0
0.064900,0,0
0.065200,0,0
0.065500,0,0
0.065800,0,0
0.066100,0,0
0.066400,0,0
0.066700,0,0
0.067000,0,0
0.067300,0,0
0.067600,0,0
0.067900,0,0
0.068200,0,0
0.068500,0,0
0.068800,0,0
0.069100,0,0
0.069400,0,0
0.069700,0,0
0.070000,0,0
0.070300,0,0
0.070600,0,0
0.070900,0,0
0.071200,0,0
0.071500,0,0
0.071800,0,0
0.072100,0,0
0.072400,0,0
0.072700,0,0
0.073000,0,0
0.073300,0,0
0.073600,0,0
0.073900,0,0
0.074200,0,0
0.074500,0,0
0.074800,0,0

==> anc/dmax_script.m <==
addpath('/home/vkatariya/QETLAB-0.9/');
addpath('/home/vkatariya/QETLAB-0.9/helpers');

%open a results file
f = fopen('dmax_result3_new.csv', 'a');
uses = 3;

gamma1 = 0.2;
gamma2 = 0.2;

N1 = 0.2;
N2 = 0.3;

N = gadc(N1,gamma1,uses);
M = gadc(N2,gamma2,uses);
epsvector = 0.001:0.0003:0.075
dseq = zeros(length(epsvector),1);
dpar = zeros(length(epsvector),1);
k = 1;

for e = epsvector
   disp(e);
   d = dmax(N,M,uses,2,2,e);
   dseq(k) = d;
   d2 = dmax_parallel(N,M,uses,2, 2, e);
   dpar(k) = d2;
   fprintf(f, '%f,%f,%f\n', e, d, d2);
   k = k + 1;
end

fclose(f);
% plot(eps,dseq);
% hold on
% plot(eps,dpar);
% hold on
% legend('Sequential Strategies', 'Parallel Strategies');
% xlabel(char(949));
% ylabel('Distinguishability cost');
% title('Distinguishability cost of sequential vs. parallel for 3 channel uses');


==> anc/dmax_strategy.m <==
% Choi operator system order is B_1 A_1 B_2 A_2 ... B_n A_n
function d = dmax(nchoi, mchoi, n, d_i, d_o, epsilon)

% This function computes the smooth max-relative between two n-turn strategies whose Choi matrices are 
%NCHOI and MCHOI respectively. As of now, the function can only perform the computation for 2, 3 and 4 turn strategies.
% d_i and d_o encode the input and output dimensions of each turn of the strategies.
% epsilon is the smoothing parameter.

	cvx_begin sdp
	cvx_precision best
	cvx_expert true
	cvx_quiet true
	
	if n == 2
		variable W4(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
		variable W3(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
		variable W2(d_i^n * d_o^(n-1), d_i^n * d_o^(n-1)) semidefinite;
		variable W1(d_i^(n-1) * d_o^(n-2), d_i^(n-1) * d_o^(n-2)) semidefinite;
		variable X2(d_i^n * d_o^(n-1), d_i^n * d_o^(n-1)) hermitian;
		variable X1(d_i^(n-1) * d_o^(n-2), d_i^(n-1) * d_o^(n-2)) hermitian;
		
		s = trace(nchoi*W3) - epsilon*trace(W1) + trace(X1);
		%s = (s + s')/2;
		maximize s 

		subject to

			trace(W4*mchoi) <= 1;
			W4 >= W3 + kron(X2, eye(d_o));
			W3 <= kron(W2, eye(d_o));
			kron(W1, eye(d_o)) >= TrX(W2, [2], [d_i*d_o, d_i]);
			TrX(X2, [2], [d_i * d_o, d_i]) >= kron(X1, eye(d_o));
			W4 >= 0;
			W3 >= 0;
			W2 >= 0;
			W1 >= 0;

	end

	if n == 3
		variable W5(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
		variable W4(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
		variable W3(d_i^n * d_o^(n-1), d_i^n * d_o^(n-1)) semidefinite;
		variable W2(d_i^(n-1) * d_o^(n-2), d_i^(n-1) * d_o^(n-2)) semidefinite;
		variable W1(d_i^(n-2) * d_o^(n-3), d_i^(n-2) * d_o^(n-3)) semidefinite;
		variable X3(d_i^n * d_o^(n-1), d_i^n * d_o^(n-1)) hermitian;
		variable X2(d_i^(n-1) * d_o^(n-2), d_i^(n-1) * d_o^(n-2)) hermitian;
		variable X1(d_i, d_i) hermitian;
		
		s = trace(nchoi*W4) - epsilon*trace(W1) + trace(X1);
		s = (s + s')/2;
		maximize s 

		subject to

% 			trace(W5*mchoi) <= 1;
            (trace(W5*mchoi) + trace(mchoi*W5))/2 <= 1;
			W5 >= W4 + kron(X3, eye(d_o));
			W4 <= kron(W3, eye(d_o));
			kron(W2, eye(d_o)) >= TrX(W3, [2], [d_i^2*d_o^2, d_i]);
			kron(W1, eye(d_o)) >= TrX(W2, [2], [d_i*d_o, d_i]);
			TrX(X3, [2], [d_i^2*d_o^2, d_i]) >= kron(X2, eye(d_o));
			TrX(X2, [2], [d_i*d_o, d_i ]) >= kron(X1, eye(d_o));
			W5 >= 0;
			W4 >= 0;
			W3 >= 0;
			W2 >= 0;
			W1 >= 0;

	end

	if n == 4
		variable W6(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
		variable W5(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
		variable W4(d_i^n * d_o^(n-1), d_i^n * d_o^(n-1)) semidefinite;
		variable W3(d_i^(n-1) * d_o^(n-2), d_i^(n-1) * d_o^(n-2)) semidefinite;
		variable W2(d_i^(n-2) * d_o^(n-3), d_i^(n-2) * d_o^(n-3)) semidefinite;
		variable W1(d_i^(n-3) * d_o^(n-4), d_i^(n-3) * d_o^(n-4)) semidefinite;
		variable X4(d_i^n * d_o^(n-1), d_i^n * d_o^(n-1)) hermitian;
		variable X3(d_i^(n-1) * d_o^(n-2), d_i^(n-1) * d_o^(n-2)) hermitian;
		variable X2(d_i^(n-2) * d_o^(n-3), d_i^(n-2) * d_o^(n-3)) hermitian;	
		variable X1(d_i, d_i) hermitian;
		
		s = trace(nchoi*W5) - epsilon*trace(W1) + trace(X1);
		s = (s + s')/2;
		maximize s 

		subject to

			trace(W6*mchoi) <= 1;
			W6 >= W5 + kron(X4, eye(d_o));
			W5 <= kron(W4, eye(d_o));
			kron(W3, eye(d_o)) >= TrX(W4, [2], [d_i^3*d_o^3, d_i]);
			kron(W2, eye(d_o)) >= TrX(W3, [2], [d_i^2*d_o^2, d_i]);
			kron(W1, eye(d_o)) >= TrX(W2, [2], [d_i*d_o, d_i]);
			TrX(X4, [2], [d_i^3*d_o^3, d_i]) >= kron(X3, eye(d_o));
			TrX(X3, [2], [d_i^2*d_o^2, d_i ]) >= kron(X2, eye(d_o));
			TrX(X2, [2], [d_i*d_o, d_i]) >= kron(X1, eye(d_o));
			W6 >= 0;
			W5 >= 0;
			W4 >= 0;
			W3 >= 0;
			W2 >= 0;
			W1 >= 0;

	end

	cvx_end
	d = log2(s);


end


==> anc/dmin_parallel.m <==
function d = dmin_parallel(nchoi, mchoi, n, d_i, d_o, epsilon)

% This function computes the smooth min-relative between two channels whose Choi matrices are 
%NCHOI and MCHOI respectively when constraining to parallel adversarial co-strategies.
% d_i and d_o encode the total input and output dimensions of the channels.
% epsilon is the smoothing parameter.


	% Choi operator system order is B_1 A_1 B_2 A_2 ... B_n A_n
	% So we need to permute the systems accordingly first
	% We use the PermuteSystems Function from QETLAB

	if n == 2

		nchoi = PermuteSystems(nchoi, [1, 3, 2, 4]);
		mchoi = PermuteSystems(mchoi, [1, 3, 2, 4]);
	
	end

	if n == 3

		nchoi = PermuteSystems(nchoi, [1, 3, 5, 2, 4, 6]);
		mchoi = PermuteSystems(mchoi, [1, 3, 5, 2, 4, 6]);

	end
		
	cvx_begin sdp
	cvx_precision best
	cvx_expert true

	cvx_quiet true

	variable lambda(1);
	variable mu(1);
	variable YBR(d_i^n * d_o^n, d_i^n * d_o^n) complex semidefinite;

	maximize( (1-epsilon)*lambda - mu )

	subject to

		lambda >= 0;
		YBR >= 0;
		mu >= 0;
		lambda * nchoi <= mchoi + YBR;
		
		if n == 2
			TrX(YBR, [1,3], [d_o, d_i, d_o, d_i]) <= mu * eye(d_i^n);
		end


		if n == 3
			TrX(YBR, [1,3,5], [d_o, d_i, d_o, d_i, d_o, d_i]) <= mu * eye(d_i^n);
		end

	
		if n == 4
			TrX(YBR, [1,3,5,7], [d_o, d_i, d_o, d_i, d_o, d_i, d_o, d_i]) <= mu * eye(d_i^n);
		end

	cvx_end

	d = -1*log2(cvx_optval);


==> anc/dmin_primal.m <==
% Choi operator system order is B_1 A_1 B_2 A_2 ... B_n A_n
% Therefore for the S operator, it is A_1 B_1 A_2 B_2 ... A_n

function d = dmin_primal(nchoi, mchoi, n, d_i, d_o, epsilon)

    cvx_begin sdp
	cvx_precision best
	cvx_expert true
    cvx_quiet true

    variable S(d_i^n * d_o^n, d_i^n * d_o^n) semidefinite;
    variable S3(d_i^3 * d_o^2, d_i^3 * d_o^2) semidefinite;
    variable S2(d_i^2 * d_o, d_i^2 * d_o) semidefinite;
    variable S1(d_i, d_i) semidefinite;
    
    minimize trace(S*mchoi)

    subject to

        trace(S*nchoi) >= 1 - epsilon;
		S >= 0;
		S1 >= 0;
		S2 >= 0;
		trace(S1) == 1;

		if n == 2
			S <= kron(S2, eye(d_o));
			TrX(S2, [2], [d_i * d_o, d_i]) == kron(S1, eye(d_o));
		end

		if n == 3
			S <= kron(S3, eye(d_o));
			TrX(S3, [2], [d_i^2 * d_o^2, d_i]) == kron(S2, eye(d_o));
			TrX(S2, [2], [d_i * d_o, d_i]) == kron(S1, eye(d_o));
			S3 >= 0;
		end

    cvx_end
    
    d = -log2(cvx_optval);


==> anc/dmin_result2_new.csv <==
0.001000,0.122041,0.101996
0.004000,0.126604,0.106550
0.007000,0.131180,0.111118
0.010000,0.135771,0.115700
0.013000,0.140376,0.120296
0.016000,0.144996,0.124907
0.019000,0.149630,0.129533
0.022000,0.154279,0.134172
0.025000,0.158943,0.138827
0.028000,0.163622,0.143496
0.031000,0.168315,0.148180
0.034000,0.173024,0.152879
0.037000,0.177748,0.157593
0.040000,0.182487,0.162322
0.043000,0.187241,0.167067
0.046000,0.192011,0.171826
0.049000,0.196796,0.176601
0.052000,0.201597,0.181392
0.055000,0.206414,0.186198
0.058000,0.211246,0.191020
0.061000,0.216094,0.195858
0.064000,0.220959,0.200711
0.067000,0.225840,0.205581
0.070000,0.230736,0.210466
0.073000,0.235650,0.215368
0.076000,0.240579,0.220287
0.079000,0.245526,0.225221
0.082000,0.250489,0.230173
0.085000,0.255468,0.235141
0.088000,0.260465,0.240125
0.091000,0.265479,0.245127
0.094000,0.270510,0.250146
0.097000,0.275558,0.255181
0.100000,0.280624,0.260234
0.103000,0.285707,0.265305
0.106000,0.290808,0.270392
0.109000,0.295926,0.275498
0.112000,0.301062,0.280621
0.115000,0.306217,0.285762
0.118000,0.311389,0.290921
0.121000,0.316580,0.296098
0.124000,0.321789,0.301293
0.127000,0.327017,0.306506
0.130000,0.332263,0.311738
0.133000,0.337528,0.316989
0.136000,0.342812,0.322258
0.139000,0.348115,0.327546
0.142000,0.353437,0.332853
0.145000,0.358778,0.338180
0.148000,0.364139,0.343525
0.151000,0.369520,0.348890
0.154000,0.374920,0.354275
0.157000,0.380340,0.359679
0.160000,0.385780,0.365103
0.163000,0.391240,0.370547
0.166000,0.396721,0.376011
0.169000,0.402222,0.381495
0.172000,0.407744,0.387000
0.175000,0.413286,0.392525
0.178000,0.418850,0.398071
0.181000,0.424434,0.403638
0.184000,0.430040,0.409226
0.187000,0.435667,0.414835
0.190000,0.441316,0.420465
0.193000,0.446986,0.426117
0.196000,0.452679,0.431791
0.199000,0.458393,0.437486
0.202000,0.464130,0.443203
0.205000,0.469889,0.448943
0.208000,0.475671,0.454705
0.211000,0.481475,0.460489
0.214000,0.487303,0.466296
0.217000,0.493153,0.472126
0.220000,0.499027,0.477979
0.223000,0.504925,0.483855
0.226000,0.510846,0.489755
0.229000,0.516791,0.495678
0.232000,0.522760,0.501625
0.235000,0.528753,0.507596
0.238000,0.534770,0.513591
0.241000,0.540813,0.519611
0.244000,0.546880,0.525655
0.247000,0.552972,0.531723
0.250000,0.559090,0.537817
0.253000,0.565233,0.543936
0.256000,0.571401,0.550080
0.259000,0.577596,0.556249
0.262000,0.583816,0.562445
0.265000,0.590063,0.568666
0.268000,0.596337,0.574914
0.271000,0.602637,0.581188
0.274000,0.608964,0.587488
0.277000,0.615319,0.593816
0.280000,0.621701,0.600170
0.283000,0.628110,0.606552
0.286000,0.634548,0.612961
0.289000,0.641014,0.619398
0.292000,0.647508,0.625863
0.295000,0.654031,0.632357
0.298000,0.660582,0.638879
0.301000,0.667163,0.645429
0.304000,0.673774,0.652009
0.307000,0.680414,0.658618
0.310000,0.687084,0.665256
0.313000,0.693784,0.671924
0.316000,0.700514,0.678622
0.319000,0.707276,0.685351
0.322000,0.714068,0.692109
0.325000,0.720892,0.698899
0.328000,0.727748,0.705720
0.331000,0.734635,0.712572
0.334000,0.741555,0.719456
0.337000,0.748507,0.726372
0.340000,0.755492,0.733320
0.343000,0.762510,0.740301
0.346000,0.769561,0.747314
0.349000,0.776646,0.754361
0.352000,0.783765,0.761441
0.355000,0.790919,0.768554
0.358000,0.798107,0.775702
0.361000,0.805331,0.782885
0.364000,0.812589,0.790101
0.367000,0.819884,0.797353
0.370000,0.827214,0.804641
0.373000,0.834581,0.811964
0.376000,0.841985,0.819323
0.379000,0.849426,0.826719
0.382000,0.856904,0.834151
0.385000,0.864421,0.841620
0.388000,0.871975,0.849127
0.391000,0.879568,0.856672
0.394000,0.887200,0.864255
0.397000,0.894872,0.871876
0.400000,0.902584,0.879537
0.403000,0.910335,0.887237
0.406000,0.918128,0.894976
0.409000,0.925961,0.902756
0.412000,0.933836,0.910576
0.415000,0.941753,0.918438
0.418000,0.949713,0.926340
0.421000,0.957715,0.934285
0.424000,0.965760,0.942272
0.427000,0.973850,0.950301
0.430000,0.981983,0.958373
0.433000,0.990161,0.966489
0.436000,0.998384,0.974649
0.439000,1.006653,0.982854
0.442000,1.014969,0.991103
0.445000,1.023330,0.999398
0.448000,1.031739,1.007739
0.451000,1.040196,1.016126
0.454000,1.048701,1.024560
0.457000,1.057255,1.033041
0.460000,1.065858,1.041571
0.463000,1.074511,1.050148
0.466000,1.083214,1.058775
0.469000,1.091969,1.067451
0.472000,1.100775,1.076177
0.475000,1.109633,1.084954
0.478000,1.118544,1.093781
0.481000,1.127509,1.102661
0.484000,1.136527,1.111592
0.487000,1.145600,1.120577
0.490000,1.154729,1.129615
0.493000,1.163914,1.138707
0.496000,1.173155,1.147853
0.499000,1.182453,1.157055
0.502000,1.191810,1.166313
0.505000,1.201225,1.175627
0.508000,1.210700,1.184999
0.511000,1.220235,1.194428
0.514000,1.229831,1.203916
0.517000,1.239489,1.213463
0.520000,1.249209,1.223070
0.523000,1.258992,1.232737
0.526000,1.268839,1.242465
0.529000,1.278752,1.252256
0.532000,1.288729,1.262109
0.535000,1.298774,1.272026
0.538000,1.308885,1.282007
0.541000,1.319065,1.292052
0.544000,1.329314,1.302164
0.547000,1.339632,1.312342
0.550000,1.350022,1.322587
0.553000,1.360483,1.332900
0.556000,1.371017,1.343282
0.559000,1.381625,1.353733
0.562000,1.392307,1.364256
0.565000,1.403065,1.374849
0.568000,1.413900,1.385515
0.571000,1.424812,1.396253
0.574000,1.435803,1.407066
0.577000,1.446874,1.417953
0.580000,1.458025,1.428916
0.583000,1.469258,1.439955
0.586000,1.480574,1.451073
0.589000,1.491974,1.462276
0.592000,1.503460,1.473566
0.595000,1.515031,1.484946
0.598000,1.526690,1.496416
0.601000,1.538438,1.507979
0.604000,1.550275,1.519634
0.607000,1.562204,1.531385
0.610000,1.574224,1.543232
0.613000,1.586338,1.555177
0.616000,1.598545,1.567221
0.619000,1.610849,1.579368
0.622000,1.623249,1.591617
0.625000,1.635747,1.603971
0.628000,1.648344,1.616432
0.631000,1.661040,1.629002
0.634000,1.673838,1.641682
0.637000,1.686737,1.654474
0.640000,1.699738,1.667381
0.643000,1.712842,1.680404
0.646000,1.726050,1.693546
0.649000,1.739361,1.706809
0.652000,1.752774,1.720195
0.655000,1.766289,1.733706
0.658000,1.779902,1.747345
0.661000,1.793609,1.761114
0.664000,1.807398,1.775016
0.667000,1.821230,1.789053
0.670000,1.834900,1.803228
0.673000,1.848601,1.817544
0.676000,1.862387,1.832003
0.679000,1.876272,1.846609
0.682000,1.890265,1.861364
0.685000,1.904372,1.876271
0.688000,1.918598,1.891334
0.691000,1.932948,1.906556
0.694000,1.947426,1.921894
0.697000,1.962035,1.937191
0.700000,1.976778,1.952511
0.703000,1.991661,1.967898
0.706000,2.006685,1.983379
0.709000,2.021856,1.998970
0.712000,2.037175,2.014683
0.715000,2.052647,2.030530
0.718000,2.068275,2.046518
0.721000,2.084064,2.062654
0.724000,2.100016,2.078944
0.727000,2.116135,2.095396
0.730000,2.132426,2.112015
0.733000,2.148893,2.128806
0.736000,2.165547,2.145776
0.739000,2.182393,2.162928
0.742000,2.199436,2.180270
0.745000,2.216681,2.197806
0.748000,2.234132,2.215542
0.751000,2.251794,2.233484
0.754000,2.269674,2.251637
0.757000,2.287775,2.270007
0.760000,2.306104,2.288600
0.763000,2.324666,2.307424
0.766000,2.343468,2.326483
0.769000,2.362515,2.345785
0.772000,2.381814,2.365336
0.775000,2.401372,2.385144
0.778000,2.421196,2.405215
0.781000,2.441293,2.425558
0.784000,2.461671,2.446180
0.787000,2.482337,2.467090
0.790000,2.503299,2.488296
0.793000,2.524568,2.509807
0.796000,2.546150,2.531633
0.799000,2.568057,2.553782
0.802000,2.590297,2.576265
0.805000,2.612881,2.599093
0.808000,2.635820,2.622276
0.811000,2.659124,2.645827
0.814000,2.682807,2.669757
0.817000,2.706879,2.694079
0.820000,2.731355,2.718806
0.823000,2.756247,2.743952
0.826000,2.781571,2.769533
0.829000,2.807340,2.795563
0.832000,2.833573,2.822059
0.835000,2.860284,2.849038
0.838000,2.887492,2.876518
0.841000,2.915215,2.904518
0.844000,2.943474,2.933059
0.847000,2.972290,2.962162
0.850000,3.001684,2.991851
0.853000,3.031680,3.022148
0.856000,3.062304,3.053079
0.859000,3.093582,3.084673
0.862000,3.125542,3.116958
0.865000,3.158215,3.149966
0.868000,3.191633,3.183728
0.871000,3.225832,3.218282
0.874000,3.260847,3.253664
0.877000,3.296721,3.289916
0.880000,3.333499,3.327081
0.883000,3.371227,3.365207
0.886000,3.409957,3.404346
0.889000,3.449742,3.444551
0.892000,3.490641,3.485882
0.895000,3.532719,3.528405
0.898000,3.576044,3.572190
0.901000,3.620693,3.617315
0.904000,3.666749,3.663862
0.907000,3.714303,3.711925
0.910000,3.763454,3.761604
0.913000,3.814315,3.813013
0.916000,3.867007,3.866274
0.919000,3.921666,3.921526
0.922000,3.978444,3.978921
0.925000,4.037511,4.038630
0.928000,4.099057,4.100846
0.931000,4.163299,4.165787
0.934000,4.230482,4.233697
0.937000,4.300886,4.304857
0.940000,4.374832,4.379587
0.943000,4.452691,4.458256
0.946000,4.534896,4.541290
0.949000,4.621955,4.629185
0.952000,4.714468,4.722521
0.955000,4.813150,4.821981
0.958000,4.918864,4.928363
0.961000,5.032544,5.042601
0.964000,5.155242,5.165758
0.967000,5.288216,5.298934
0.970000,5.433136,5.442780
0.973000,5.592591,5.596187
0.976000,5.766112,5.766112
0.979000,5.958757,5.958757
0.982000,6.181149,6.181149
0.985000,6.444184,6.444184
0.988000,6.766112,6.766112
0.991000,7.181149,7.181149
0.994000,7.766112,7.766112
0.997000,8.766112,8.766112

==> anc/dmin_result3_new.csv <==
0.001000,0.194640,0.151714
0.004000,0.199330,0.156310
0.007000,0.204034,0.160920
0.010000,0.208753,0.165545
0.013000,0.213486,0.170185
0.016000,0.218235,0.174840
0.019000,0.222999,0.179509
0.022000,0.227778,0.184194
0.025000,0.232573,0.188894
0.028000,0.237383,0.193609
0.031000,0.242209,0.198339
0.034000,0.247050,0.203085
0.037000,0.251907,0.207846
0.040000,0.256779,0.212623
0.043000,0.261668,0.217416
0.046000,0.266572,0.222224
0.049000,0.271493,0.227049
0.052000,0.276430,0.231889
0.055000,0.281384,0.236746
0.058000,0.286353,0.241619
0.061000,0.291340,0.246509
0.064000,0.296343,0.251415
0.067000,0.301362,0.256338
0.070000,0.306399,0.261277
0.073000,0.311453,0.266234
0.076000,0.316523,0.271207
0.079000,0.321611,0.276197
0.082000,0.326717,0.281205
0.085000,0.331839,0.286230
0.088000,0.336980,0.291273
0.091000,0.342138,0.296333
0.094000,0.347313,0.301410
0.097000,0.352507,0.306506
0.100000,0.357719,0.311620
0.103000,0.362948,0.316751
0.106000,0.368197,0.321901
0.109000,0.373463,0.327069
0.112000,0.378748,0.332256
0.115000,0.384052,0.337462
0.118000,0.389374,0.342686
0.121000,0.394716,0.347929
0.124000,0.400076,0.353191
0.127000,0.405456,0.358472
0.130000,0.410855,0.363772
0.133000,0.416273,0.369092
0.136000,0.421711,0.374432
0.139000,0.427169,0.379791
0.142000,0.432647,0.385170
0.145000,0.438144,0.390569
0.148000,0.443662,0.395988
0.151000,0.449200,0.401428
0.154000,0.454759,0.406888
0.157000,0.460338,0.412369
0.160000,0.465937,0.417870
0.163000,0.471558,0.423392
0.166000,0.477200,0.428936
0.169000,0.482862,0.434501
0.172000,0.488547,0.440087
0.175000,0.494252,0.445695
0.178000,0.499979,0.451324
0.181000,0.505729,0.456976
0.184000,0.511500,0.462649
0.187000,0.517293,0.468345
0.190000,0.523108,0.474064
0.193000,0.528946,0.479804
0.196000,0.534807,0.485568
0.199000,0.540690,0.491355
0.202000,0.546596,0.497165
0.205000,0.552525,0.502998
0.208000,0.558478,0.508855
0.211000,0.564454,0.514735
0.214000,0.570454,0.520640
0.217000,0.576478,0.526568
0.220000,0.582525,0.532521
0.223000,0.588597,0.538499
0.226000,0.594693,0.544501
0.229000,0.600814,0.550528
0.232000,0.606960,0.556580
0.235000,0.613130,0.562657
0.238000,0.619326,0.568760
0.241000,0.625547,0.574889
0.244000,0.631793,0.581044
0.247000,0.638065,0.587225
0.250000,0.644363,0.593432
0.253000,0.650688,0.599666
0.256000,0.657038,0.605927
0.259000,0.663415,0.612215
0.262000,0.669819,0.618531
0.265000,0.676250,0.624874
0.268000,0.682708,0.631245
0.271000,0.689193,0.637643
0.274000,0.695706,0.644071
0.277000,0.702247,0.650526
0.280000,0.708816,0.657011
0.283000,0.715413,0.663525
0.286000,0.722039,0.670068
0.289000,0.728693,0.676640
0.292000,0.735376,0.683243
0.295000,0.742089,0.689875
0.298000,0.748830,0.696538
0.301000,0.755602,0.703232
0.304000,0.762403,0.709957
0.307000,0.769235,0.716713
0.310000,0.776097,0.723500
0.313000,0.782989,0.730319
0.316000,0.789913,0.737171
0.319000,0.796867,0.744055
0.322000,0.803853,0.750972
0.325000,0.810870,0.757921
0.328000,0.817920,0.764904
0.331000,0.825001,0.771921
0.334000,0.832115,0.778972
0.337000,0.839261,0.786057
0.340000,0.846441,0.793177
0.343000,0.853653,0.800332
0.346000,0.860899,0.807522
0.349000,0.868179,0.814748
0.352000,0.875493,0.822010
0.355000,0.882840,0.829309
0.358000,0.890223,0.836644
0.361000,0.897640,0.844016
0.364000,0.905092,0.851426
0.367000,0.912580,0.858874
0.370000,0.920103,0.866360
0.373000,0.927661,0.873885
0.376000,0.935256,0.881449
0.379000,0.942888,0.889052
0.382000,0.950556,0.896696
0.385000,0.958261,0.904379
0.388000,0.966003,0.912104
0.391000,0.973782,0.919869
0.394000,0.981599,0.927676
0.397000,0.989454,0.935525
0.400000,0.997347,0.943417
0.403000,1.005279,0.951351
0.406000,1.013249,0.959329
0.409000,1.021258,0.967351
0.412000,1.029306,0.975417
0.415000,1.037393,0.983527
0.418000,1.045520,0.991684
0.421000,1.053686,0.999885
0.424000,1.061892,1.008134
0.427000,1.070137,1.016429
0.430000,1.078423,1.024771
0.433000,1.086748,1.033161
0.436000,1.095113,1.041599
0.439000,1.103518,1.050087
0.442000,1.111963,1.058623
0.445000,1.120447,1.067210
0.448000,1.128970,1.075847
0.451000,1.137533,1.084534
0.454000,1.146133,1.093273
0.457000,1.154771,1.102064
0.460000,1.163446,1.110908
0.463000,1.172157,1.119804
0.466000,1.180902,1.128754
0.469000,1.189681,1.137759
0.472000,1.198490,1.146818
0.475000,1.207328,1.155932
0.478000,1.216194,1.165102
0.481000,1.225088,1.174329
0.484000,1.234008,1.183613
0.487000,1.242957,1.192954
0.490000,1.251938,1.202353
0.493000,1.260951,1.211810
0.496000,1.270000,1.221326
0.499000,1.279088,1.230902
0.502000,1.288215,1.240536
0.505000,1.297385,1.250230
0.508000,1.306598,1.259982
0.511000,1.315856,1.269792
0.514000,1.325161,1.279658
0.517000,1.334513,1.289574
0.520000,1.343915,1.299517
0.523000,1.353368,1.309418
0.526000,1.362871,1.319322
0.529000,1.372427,1.329253
0.532000,1.382037,1.339219
0.535000,1.391702,1.349226
0.538000,1.401421,1.359277
0.541000,1.411198,1.369375
0.544000,1.421032,1.379523
0.547000,1.430925,1.389721
0.550000,1.440877,1.399972
0.553000,1.450893,1.410278
0.556000,1.460977,1.420641
0.559000,1.471129,1.431063
0.562000,1.481352,1.441544
0.565000,1.491645,1.452088
0.568000,1.502011,1.462694
0.571000,1.512449,1.473365
0.574000,1.522961,1.484101
0.577000,1.533547,1.494905
0.580000,1.544210,1.505776
0.583000,1.554949,1.516717
0.586000,1.565767,1.527729
0.589000,1.576664,1.538814
0.592000,1.587641,1.549972
0.595000,1.598700,1.561205
0.598000,1.609842,1.572515
0.601000,1.621070,1.583903
0.604000,1.632384,1.595370
0.607000,1.643786,1.606919
0.610000,1.655277,1.618550
0.613000,1.666858,1.630265
0.616000,1.678532,1.642066
0.619000,1.690299,1.653955
0.622000,1.702162,1.665933
0.625000,1.714120,1.678002
0.628000,1.726177,1.690164
0.631000,1.738334,1.702421
0.634000,1.750592,1.714775
0.637000,1.762953,1.727227
0.640000,1.775419,1.739780
0.643000,1.787991,1.752435
0.646000,1.800672,1.765196
0.649000,1.813463,1.778063
0.652000,1.826366,1.791039
0.655000,1.839384,1.804127
0.658000,1.852517,1.817329
0.661000,1.865769,1.830646
0.664000,1.879142,1.844082
0.667000,1.892637,1.857639
0.670000,1.906257,1.871319
0.673000,1.920004,1.885125
0.676000,1.933880,1.899060
0.679000,1.947889,1.913126
0.682000,1.962032,1.927326
0.685000,1.976312,1.941663
0.688000,1.990732,1.956140
0.691000,2.005295,1.970759
0.694000,2.020002,1.985525
0.697000,2.034859,2.000439
0.700000,2.049866,2.015505
0.703000,2.065028,2.030727
0.706000,2.080347,2.046109
0.709000,2.095827,2.061652
0.712000,2.111471,2.077362
0.715000,2.127283,2.093241
0.718000,2.143266,2.109295
0.721000,2.159424,2.125526
0.724000,2.175761,2.141939
0.727000,2.192281,2.158538
0.730000,2.208988,2.175328
0.733000,2.225886,2.192313
0.736000,2.242979,2.209498
0.739000,2.260273,2.226887
0.742000,2.277771,2.244486
0.745000,2.295479,2.262300
0.748000,2.313402,2.280334
0.751000,2.331544,2.298595
0.754000,2.349912,2.317087
0.757000,2.368511,2.335817
0.760000,2.387347,2.354791
0.763000,2.406425,2.374016
0.766000,2.425753,2.393499
0.769000,2.445336,2.413246
0.772000,2.465182,2.433265
0.775000,2.485298,2.453564
0.778000,2.505690,2.474131
0.781000,2.526367,2.494732
0.784000,2.547336,2.515626
0.787000,2.568607,2.536820
0.790000,2.590188,2.558325
0.793000,2.612087,2.580149
0.796000,2.634315,2.602301
0.799000,2.656882,2.624792
0.802000,2.679798,2.647632
0.805000,2.703074,2.670832
0.808000,2.726722,2.694402
0.811000,2.750753,2.718356
0.814000,2.775181,2.742706
0.817000,2.800017,2.767464
0.820000,2.825277,2.792645
0.823000,2.850975,2.818262
0.826000,2.877126,2.844332
0.829000,2.903745,2.870871
0.832000,2.930851,2.897895
0.835000,2.958460,2.925422
0.838000,2.986592,2.953470
0.841000,3.015266,2.982061
0.844000,3.044503,3.011214
0.847000,3.074325,3.040953
0.850000,3.104757,3.071300
0.853000,3.135821,3.102281
0.856000,3.167546,3.133922
0.859000,3.199958,3.166252
0.862000,3.233088,3.199300
0.865000,3.266966,3.233099
0.868000,3.301627,3.267683
0.871000,3.337106,3.303087
0.874000,3.373440,3.339351
0.877000,3.410671,3.376518
0.880000,3.448841,3.414630
0.883000,3.487997,3.453737
0.886000,3.528186,3.493889
0.889000,3.569460,3.535142
0.892000,3.611875,3.577556
0.895000,3.655486,3.621194
0.898000,3.700355,3.666126
0.901000,3.746541,3.712425
0.904000,3.794103,3.760170
0.907000,3.843092,3.809448
0.910000,3.893544,3.860347
0.913000,3.945454,3.912963
0.916000,3.998775,3.967390
0.919000,4.053563,4.023720
0.922000,4.110058,4.082013
0.925000,4.168520,4.142231
0.928000,4.229185,4.204324
0.931000,4.292287,4.268704
0.934000,4.358077,4.335756
0.937000,4.426826,4.405809
0.940000,4.498862,4.479210
0.943000,4.574621,4.556336
0.946000,4.654510,4.637593
0.949000,4.739000,4.722192
0.952000,4.828648,4.811374
0.955000,4.924118,4.906345
0.958000,5.026209,5.007939
0.961000,5.135901,5.117156
0.964000,5.254410,5.235235
0.967000,5.383308,5.363735
0.970000,5.524588,5.504670
0.973000,5.680867,5.660690
0.976000,5.855758,5.835403
0.979000,6.054305,6.033865
0.982000,6.283947,6.263444
0.985000,6.556424,6.535643
0.988000,6.891467,6.870259
0.991000,7.325745,7.304581
0.994000,7.936990,7.922189
0.997000,8.958757,8.958757

==> anc/dmin_script.m <==
addpath('/home/vkatariya/QETLAB-0.9/');
addpath('/home/vkatariya/QETLAB-0.9/helpers');

%open a results file
f = fopen('dmin_result3_new.csv', 'a');
uses = 3;

gamma1 = 0.2;
gamma2 = 0.2;

N1 = 0.2;
N2 = 0.3;

N = gadc(N1,gamma1,uses);
M = gadc(N2,gamma2,uses);
epsvector = 0.001:0.003:1
dseq = zeros(length(epsvector),1);
dpar = zeros(length(epsvector),1);
k = 1;

for e = epsvector
   disp(e);
   d = dmin_strategy(N,M,uses,2,2,e);
   dseq(k) = d;
   d2 = dmin_parallel(N,M,uses,2, 2, e);
   dpar(k) = d2;
   fprintf(f, '%f,%f,%f\n', e, d, d2);
   k = k + 1;
end

fclose(f);


==> anc/dmin_strategy.m <==
function d = dmin_strategy(nchoi, mchoi, n, d_i, d_o, epsilon)

% This function computes the smooth min-relative between two n-turn strategies whose Choi matrices are 
%NCHOI and MCHOI respectively. As of now, the function can only perform the computation for 2 and 3  turn strategies.
% d_i and d_o encode the input and output dimensions of each turn of the strategies.
% epsilon is the smoothing parameter.
% Choi operator system order is B_1 A_1 B_2 A_2 ... B_n A_n
% Therefore for the Y operators, it is also B_1 A_1 ... B_n A_n 

	cvx_begin sdp
	cvx_precision best
	cvx_expert true
	cvx_quiet true

	if n == 2
    
    	variable mu1(1); 
		variable mu2(1);
		variable Y2(d_i^2 * d_o^2, d_i^2 * d_o^2) complex semidefinite;
    	variable Y1(d_i * d_o, d_i * d_o) hermitian;
        
        maximize(  (1-epsilon)*mu1 - mu2 )

		subject to

            mu1 >= 0;
            mu2 >= 0;
            Y2 >= 0;
            Y2 >= mu1*nchoi - mchoi;
            kron(Y1, eye(d_i)) >= TrX(Y2, [2], [d_i * d_o, d_o, d_i]);
            mu2*eye(d_i) >= TrX(Y1, [1], [d_o, d_i]);
        
        cvx_end
        
    end

	if n == 3
		
		variable mu1(1); 
		variable mu2(1);
		variable Y3(d_i^3 * d_o^3, d_i^3 * d_o^3) complex semidefinite;
		variable Y2(d_i^2 * d_o^2, d_i^2 * d_o^2) hermitian;
	    	variable Y1(d_i * d_o, d_i * d_o) hermitian;


		maximize(  (1-epsilon)*mu1 - mu2 )

		subject to
			
			mu1 >= 0;
			%mu2 >= 0;
			Y3 >= 0;
			Y3 >= mu1*nchoi - mchoi;
			kron(Y2, eye(d_i)) >= TrX(Y3, [2], [d_i^2 * d_o^2, d_o, d_i]);
			kron(Y1, eye(d_i)) >= TrX(Y2, [2], [d_i * d_o, d_o, d_i]);
            mu2*eye(d_i) >= TrX(Y1, [1], [d_o, d_i]);

		cvx_end

    end

	d = -1*log2(cvx_optval);


==> anc/gadc.m <==
function strategy_choi = gadc(N,g,n)
	% function to create the strategy for n uses of the GADC with parameters N and g

	% First we compute the single-use choi operator that we will later combine n times
	k1 = sqrt(1-N)*kron([1 0; 0 sqrt(1-g)],eye(2));
	k2 = sqrt(g*(1-N))*kron([0 1; 0 0], eye(2));
	k3 = sqrt(N)*kron([sqrt(1-g) 0; 0 1], eye(2));
	k4 = sqrt(g*N)*kron([0 0; 1 0], eye(2));

	gammastate = [1 0 0 1; 0 0 0 0; 0 0 0 0; 1 0 0 1];

	choi = (k1')*gammastate*k1;
	choi = choi + (k2')*gammastate*k2;
	choi = choi + (k3')*gammastate*k3;
	choi = choi + (k4')*gammastate*k4;

	strategy_choi = choi;

	for j = 2:n
		strategy_choi = kron(strategy_choi, choi);
	end


==> anc/strategy_distance.m <==

function [sd] = strategy_distance(nchoi, mchoi, n, d_i, d_o)

% This function computes the strategy distance between two n-turn strategies whose Choi matrices are 
%NCHOI and MCHOI respectively.
% d_i and d_o encode the input and output dimensions of each turn of the strategies.
% Choi operator system order is B_1 A_1 B_2 A_2 ... B_n A_n
% Therefore for the Y operators, it is also B_1 A_1 ... B_n A_n 

	if n == 2

		cvx_begin sdp
		cvx_precision best
		cvx_expert true

		cvx_quiet true

		variable mu(1);
		variable Y2(d_i^2 * d_o^2, d_i^2 * d_o^2) complex semidefinite;
		variable Y1(d_i * d_o, d_i * d_o) hermitian;
		
		minimize mu

		subject to

			Y2 >= nchoi - mchoi;
			Y2 >= 0;
			mu >= 0;
			kron(Y1, eye(d_i)) >= TrX(Y2, [2], [d_o * d_i, d_o, d_i]);
			mu * eye(d_i) >= TrX(Y1, [1], [d_o, d_i])

		cvx_end
	
	end

	if n == 3

		cvx_begin sdp
		cvx_precision best
		cvx_expert true

		cvx_quiet true

		variable mu(1)
		variable Y3(d_i^3 * d_o^3, d_i^3 * d_o^3) complex semidefinite;
		variable Y2(d_i^2 * d_o^2, d_i^2 * d_o^2) hermitian;
		variable Y1(d_i * d_o, d_i * d_o) hermitian;

		minimize mu

		subject to

			Y3 >= nchoi - mchoi;
			Y3 >= 0;
			mu >= 0;
			kron(Y2, eye(d_i)) >= TrX(Y3, [2], [d_i^2 * d_o^2, d_o, d_i]);
			kron(Y1, eye(d_i)) >= TrX(Y2, [2], [d_o * d_i, d_o, d_i]);
			mu * eye(d_i) >= TrX(Y1, [1], [d_o, d_i]);

		 cvx_end
		 
 	end

	if n == 4

		cvx_begin sdp
		cvx_precision best
		cvx_expert true

		cvx_quiet true


		variable mu(1)
		variable Y4(d_i^4 * d_o^4, d_i^4 * d_o^4) complex semidefinite;
		variable Y3(d_i^3 * d_o^3, d_i^3 * d_o^3) hermitian;
		variable Y2(d_i^2 * d_o^2, d_i^2 * d_o^2) hermitian;
		variable Y1(d_i * d_o, d_i * d_o) hermitian;

		minimize mu

		subject to

			Y4 >= nchoi - mchoi;
			Y4 >= 0;
			mu >= 0;
			kron(Y3, eye(d_i)) >= TrX(Y4, [2], [d_i^3 * d_o^3, d_o, d_i]);
			kron(Y2, eye(d_i)) >= TrX(Y3, [2], [d_i^2 * d_o^2, d_o, d_i]);
			kron(Y1, eye(d_i)) >= TrX(Y2, [2], [d_o * d_i, d_o, d_i]);
			mu * eye(d_i) >= TrX(Y1, [1], [d_o, d_i]);

			
			cvx_end
	
	end

    sd = cvx_optval;

end

